A proposal for federated chatbots for distributed information access (extended version)

Chatbots can be a good way to interact with IoT devices, and other information systems: they can provide information with a convenient interface for casual or frequent interaction. Sometimes there can be good reasons to have more than one chatbot: maybe we have several computers, or diverse infrastructure, with different access conditions. This work concentrates on this case, when it can be useful to establish a method for them to work in a cooperative way. In principle, coordination is a good property: each one of these chatbots can be devoted to solve different tasks and our users can have different needs when accessing to every capability of each chatbot. In this paper we are proposing an architecture for several chatbots that can interact via a command and control channel, requesting actions for other bots and collecting the replies in order to pass them to the user. The chatbot infrastructure is lightweight, and it can use public (but not publicly viewable) infrastructure providing an easy way to start a project with it.

==> errSensors.py <==
from errbot import BotPlugin, botcmd, arg_botcmd, webhook


class errSensors(BotPlugin):
    """
    Show the results of reading sensors attached to my Raspberry Pi.
    """

    @botcmd(split_args_with=None) 
    def temp(self, message, args): 
        """A command which returns temperature measurement""" 
        
        from pigpio_dht import DHT22

        gpio = 4
        # The sensor is there.

        sensor = DHT22(gpio)
        result = sensor.read()
        result['valid'] = False
        # We drop the first measurement because it tends to be inaccurate

        while not result['valid']:
            import time
            time.sleep(1)
            result = sensor.read()

        temperature_c = result['temp_c']
        temperature_f = result['temp_f']
        humidity = result['humidity'] 
        res = "Temp: {:.1f} F / {:.1f} C    Humidity: {}% ".format( 
                temperature_f, temperature_c, humidity)

        return res


    @botcmd(split_args_with=None) 
    def co2(self, message, args): 
        """A command which returns CO2 measurement""" 
        import mh_z19 
        res = mh_z19.read_all()
        return res


